Cooperative Coverage with a Leader and a Wingmate in Communication-Constrained Environments

We consider a mission framework in which two unmanned vehicles (UVs), a leader and a wingmate, are required to provide cooperative coverage of an environment while being within a short communication range. This framework finds applications in underwater and/or military domains, where certain constraints are imposed on communication by either the application or the environment. An important objective of missions within this framework is to minimize the total travel and communication costs of the leader-wingmate duo. In this paper, we propose and formulate the problem of finding routes for the UVs that minimize the sum of their travel and communication costs as a network optimization problem of the form of a binary program (BP). The BP is computationally expensive, with the time required to compute optimal solutions increasing rapidly with the problem size. To address this challenge, here, we propose two algorithms, an approximation algorithm and a heuristic algorithm, to solve large-scale instances of the problem swiftly. We demonstrate the effectiveness and the scalability of these algorithms through an analysis of extensive numerical simulations performed over 500 instances, with the number of targets in the instances ranging from 6 to 100.

==> Figures/plot_walk_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import h5py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Read Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 50\n",
    "f = h5py.File('../data/Graph_data_'+str(n)+'_1.mat','r')\n",
    "coords = f.get('Coords')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 30\n",
    "f = h5py.File('../data/Graph_data_'+str(n)+'_1.mat','r')\n",
    "coords = f.get('Coords')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 20\n",
    "f = h5py.File('../data/Graph_data_'+str(n)+'_1.mat','r')\n",
    "coords = f.get('Coords')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#initializing graph with coords\n",
    "import networkx as nx\n",
    "\n",
    "G = nx.Graph()\n",
    "\n",
    "for i in range(0,n):\n",
    "    G.add_node(str(i+1), pos = (coords[0][i],coords[1][i]))\n",
    "    \n",
    "G2 = nx.Graph()\n",
    "\n",
    "for i in range(0,n):\n",
    "    G2.add_node(str(i+1), pos = (coords[0][i],coords[1][i]))\n",
    "    \n",
    "G3 = nx.Graph()\n",
    "\n",
    "for i in range(0,n):\n",
    "    G3.add_node(str(i+1), pos = (coords[0][i],coords[1][i]))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "20_1\n",
    "#edges for v1\n",
    "w_v1 =  [1,10,3,42,23,25,12,43,32,21,48,44,24,40,41,27,18,36,47,14,39,4,45,35,8,1]\n",
    "for i in range(len(w_v1)-1):\n",
    "     G.add_edge(str(w_v1[i]),str(w_v1[i+1]),weight = 2)\n",
    "\n",
    "edges = G.edges()\n",
    "weights = [G[u][v]['weight'] for u,v in edges]\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "nx.draw(G, nx.get_node_attributes(G, 'pos'),node_size=10,node_color='black',edge_color='blue', with_labels=False, width = weights)\n",
    "labels={}\n",
    "nx.draw_networkx_labels(G,nx.get_node_attributes(G, 'pos'), labels)\n",
    "# plt.show()\n",
    "\n",
    "w_v2 = [13,50,31,33,17,5,16,6,38,7,49,11,28,20,37,15,2,9,46,29,30,34,22,26,19,13]\n",
    "for i in range(len(w_v2)-1):\n",
    "     G2.add_edge(str(w_v2[i]),str(w_v2[i+1]),weight = 2)\n",
    "        \n",
    "edges = G2.edges()\n",
    "weights = [G2[u][v]['weight'] for u,v in edges]\n",
    "\n",
    "nx.draw(G2, nx.get_node_attributes(G2, 'pos'),node_size=10,node_color='black', edge_color='red', with_labels=True, width = weights)\n",
    "labels={}\n",
    "nx.draw_networkx_labels(G2,nx.get_node_attributes(G2, 'pos'), labels)\n",
    "\n",
    "\n",
    "w_c = [1,50,10,31,3,33,42,17,23,5,25,16,12,6,43,38,32,7,21,49,48,11,44,28,24,20,40,37,41,15,27,2,18,9,36,46,47,29,14,30,39,34,4,22,45,26,35,19,8,13]\n",
    "# for i in w_c[0:-1:2]:\n",
    "for i in range(0,n,2):\n",
    "    G3.add_edge(str(w_c[i]),str(w_c[i+1]),weight = 2)\n",
    "\n",
    "        \n",
    "edges = G3.edges()\n",
    "weights = [G3[u][v]['weight'] for u,v in edges]\n",
    "\n",
    "nx.draw(G3, nx.get_node_attributes(G3, 'pos'),node_size=10,node_color='black', edge_color='green',style=':', with_labels=False, width = weights)\n",
    "labels={}\n",
    "nx.draw_networkx_labels(G3,nx.get_node_attributes(G3, 'pos'), labels)\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('ha_new_50_1.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " 1,\n",
       " 3,\n",
       " 4,\n",
       " 8,\n",
       " 10,\n",
       " 12,\n",
       " 14,\n",
       " 18,\n",
       " 21,\n",
       " 23,\n",
       " 24,\n",
       " 25,\n",
       " 27,\n",
       " 32,\n",
       " 35,\n",
       " 36,\n",
       " 39,\n",
       " 40,\n",
       " 41,\n",
       " 42,\n",
       " 43,\n",
       " 44,\n",
       " 45,\n",
       " 47,\n",
       " 48]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted(w_v1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2,\n",
       " 5,\n",
       " 6,\n",
       " 7,\n",
       " 9,\n",
       " 11,\n",
       " 13,\n",
       " 13,\n",
       " 15,\n",
       " 16,\n",
       " 17,\n",
       " 19,\n",
       " 20,\n",
       " 22,\n",
       " 26,\n",
       " 28,\n",
       " 29,\n",
       " 30,\n",
       " 31,\n",
       " 33,\n",
       " 34,\n",
       " 37,\n",
       " 38,\n",
       " 46,\n",
       " 49,\n",
       " 50]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted(w_v2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " 50,\n",
       " 10,\n",
       " 31,\n",
       " 3,\n",
       " 33,\n",
       " 42,\n",
       " 17,\n",
       " 23,\n",
       " 5,\n",
       " 25,\n",
       " 16,\n",
       " 12,\n",
       " 6,\n",
       " 43,\n",
       " 38,\n",
       " 32,\n",
       " 7,\n",
       " 21,\n",
       " 49,\n",
       " 48,\n",
       " 11,\n",
       " 44,\n",
       " 28,\n",
       " 24,\n",
       " 20,\n",
       " 40,\n",
       " 37,\n",
       " 41,\n",
       " 15,\n",
       " 27,\n",
       " 2,\n",
       " 18,\n",
       " 9,\n",
       " 36,\n",
       " 46,\n",
       " 47,\n",
       " 29,\n",
       " 14,\n",
       " 30,\n",
       " 39,\n",
       " 34,\n",
       " 4,\n",
       " 22,\n",
       " 45,\n",
       " 26,\n",
       " 35,\n",
       " 19,\n",
       " 8,\n",
       " 13]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "w_c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "36 in w_c        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "36 in w_v1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "36 in w_v2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

